Explicit compactifications of moduli spaces of Campedelli and Burniat surfaces

We describe explicitly the geometric compactifications, obtained by adding slc surfaces $X$ with ample canonical class, for two connected components in the moduli space of surfaces of general type: Campedelli surfaces with $\pi_1(X)=\mathbb Z_2^3$ and Burniat surfaces with $K^2=6$.

==> primary_burniat.sage <==
# Valery Alexeev, 2025

import itertools
import sys

info = """This file contains the checks the various statements in the paper
"Explicit compactifications of Campedelli and Burniat surfaces"
by Valery Alexeev and Rita Pardini

Run run_checks()
"""

notations = """
We use the following notations in this file:

Gamma = C_3 \ltimes S_2^4, the relabeling group, of order 48
N4 = ZZ^4, called N in the paper

N6 = ZZ^6, called N_{\mathcal Y} in the paper
N4 = ZZ^4, called N in the paper
N2 = ZZ^2, called N_\Sigma in the paper

M6, M4, M4 = their duals, so that one has
0 -> N2 -> N6 -> N4 -> 0    and    0 -> M4 -> M6 -> M2 -> 0

Fan4 = fan in N4, called \mathfrak F in the paper
Fan6 = fan in N6, called \mathfrak F_{\mathcal Y} in the paper

Vectors will be represented by tuples, unless we need to add them

F = F(x,y,z; r1,r2,g1,g2,b1,b2) = the polynomial in eq. (3)
Fres = the restricted poly of Sec. 4.8
"""

print(info)
print(notations)

def run_checks():
    print('*** Lemma 4.10\n')
    print('* Find orbits of rays and max cones, check that they form a fan\n')
    print_orbit_lengths_of_rays_for_min_degs4()
    print()
    print_orbit_lengths_of_cones_for_max_degs4()
    print()
    
    find_Fan4()
    print('Is Fan4 complete?', Fan4.is_complete())

    print('\n*** Lemma 4.11\n')
    print('* Find orbits of cones in Fan4 of dim 1-4\n')
    for d in [1..4]:
        print('Orbits of cones of dim', d)
        compute_cone_orbits(Fan4.cones(d))

    print('\n*** Proposition 4.16\n')
    print('* Compute Pi(6,5,1) and check that its normal fan = Fan4\n')
    find_Pi(6,5,1)
    print('Is the normal fan of Pi(6,5,1) equal Fan4?',
          Pi.normal_fan().is_equivalent(Fan4))
    print('\n* Finding set A')
    find_set_A()
    print('\n* Finding Phi vectors')
    find_Phi_vecs()

    print('\n* Finding the fiber polytope')
    find_fiber_polytope()
    print('\n* Compare fiber polytope and Pi(6,5,1)')
    compare_fiber_poly_and_Pi_651()    
          
    print('\n* Compute P6 = P + Sigma(P,Q) and its normal fan Fan6')
    compute_P6_and_Fan6()
    
    print("""\n* For a representative of each Gamma-orbit of max cones in Fan4,
show the max cones in Fan6 mapping to it""")
    dummy = input('Press ENTER...\n')
    find_cones6_over_cones4()

    print('\n*** Proposition 4.20')
    print('\n* Show polytopes and equations of D_int for minimal degenerations')
    dummy = input('Press ENTER...\n')
    show_limits_mindegs()

    print('\n* Show polytopes and equations of D_int for maximal degenerations')
    dummy = input('Press ENTER...\n')
    show_limits_maxdegs()
    
    print('\n* You can also run show_limits_reps_all_cones() to see limits for one cone in each orbit of the cones of Fan4 under C_3 \ltimes S_2^4')
    
    
def vec_orb4(vec4):
    d, r, g, b = vec4
    """Gamma-orbit of a vector in N4. We always act in the same order"""
    # First, act by C_3
    L0 = [(d, r, g, b), (d, g, b, r), (d, b, r, g)]
    # Now add images under the action of each S_2 in S_2^4
    L1 = L0 + [(-x[0], x[1], x[2], x[3]) for x in L0]
    L2 = L1 + [(x[0], -x[1], x[2], x[3]) for x in L1]
    L3 = L2 + [(x[0], x[1], -x[2], x[3]) for x in L2]
    L4 = L3 + [(x[0], x[1], x[2], -x[3]) for x in L3]
    return L4

def cone_orb4(cone):
    """Gamma-orbit of a cone in N4"""
    rays = cone.rays()
    vecs = [tuple(ray) for ray in rays]
    # Now we act by each element g of Gamma to obtain new lists of vecs
    # We sort each list, then make a set of lists to remove duplicates
    # Finally we use this set to define the cones in the orbit
    orbs_of_vecs = [vec_orb4(vec) for vec in vecs]
    list_of_lists_of_vecs = [[orb[i] for orb in orbs_of_vecs]
                             for i in range(48)] # list with 48 elements
    sorted_tuples_of_vecs = [tuple(sorted(L)) for L in list_of_lists_of_vecs]
    S = set(sorted_tuples_of_vecs)
    return [Cone(rays=t) for t in S]

vecs_for_min_degs4 = {
    'A': (2,0,0,0),
    'B': (1,1,0,0),
    'C': (1,1,1,1),
    'D': (0,1,0,1)
}

vecs_for_min_degs6 = {
    (2,0,0,0): [(1,1,0,0,0,0), (0,0,1,1,0,0), (0,0,0,0,1,1)],
    (1,1,0,0): [(1,0,0,0,0,0)],
    (1,0,1,0): [(0,0,1,0,0,0)],
    (1,0,0,1): [(0,0,0,0,1,0)],
    (-1,0,0,1): [(0,0,0,0,0,-1)],
    (1,1,1,1): [(0,-1,1,0,1,0), (1,0,0,-1,1,0), (1,0,1,0,0,-1)],
    (-1,1,1,1): [(1,0,0,-1,0,-1), (0,-1,1,0,0,-1), (0,-1,0,-1,1,0)],
    (0,1,0,1): [(1,0,0,0,0,-1), (0,-1,0,0,1,0)],
    (0,0,1,1): [(0,0,1,0,0,-1), (0,0,0,-1,1,0)],
    (0,1,1,0): [(1,0,0,-1,0,0), (0,-1,1,0,0,0)],
}

def print_orbit_lengths_of_rays_for_min_degs4():
    labels = ['A', 'B', 'C', 'D']
    lens = {
        key: len( set(vec_orb4(vecs_for_min_degs4[key])) )
        for key in vecs_for_min_degs4
    }
    
    print('Orbits of rays for minimal degenerations')
    for key in vecs_for_min_degs4:
        print(key, lens[key])
    print('Total:', sum(lens.values()))        

gens_for_max_degs4 = [
    [(2,0,0,0), (1,1,0,0), (1,0,1,0), (1,0,0,1)],
    [(1,1,0,0), (1,0,1,0), (1,0,0,1), (1,1,1,1)],
    [(1,1,0,0), (1,0,0,1), (1,1,1,1), (0,1,0,1)],
    [(1,0,0,1), (1,1,1,1), (0,1,0,1), (0,0,1,1)],
    [(1,0,0,1), (-1,0,0,1), (0,1,0,1), (0,0,1,1)],
    [(1,1,1,1), (-1,1,1,1), (0,0,1,1), (0,1,0,1), (0,1,1,0)]
]
    
def print_orbit_lengths_of_cones_for_max_degs4(verbose=True):
    global orbs_of_cones_for_max_degs4
    cones_for_max_degs4 = [Cone(L) for L in gens_for_max_degs4]
    orbs_of_cones_for_max_degs4 = [cone_orb4(cone) for cone in cones_for_max_degs4]
    lens = [len(orbs_of_cones_for_max_degs4[i]) for i in range(6)]

    if verbose:
        print('Orbits of cones for maximal degenerations:')
        for i in range(len(cones_for_max_degs4)):
            print(cone_label4(cones_for_max_degs4[i]), lens[i])
        print('Total:', sum(lens))

def find_Fan4(verbose=True):
    """Check that the max cones form a fan, save it as a global var Fan4"""
    global Fan4
    max_cones = [cone for orb in orbs_of_cones_for_max_degs4 for cone in orb]
    Fan4 = Fan(cones=max_cones)
    if verbose:
        print('Fan4 =', Fan4)
        print('Number of cones of dim 0..4 :')
        for d in [0..Fan4.dim()]:
            print(d, len(Fan4.cones(d)))

def find_Pi(a, b, c):
    """Polyhedron Pi from Lemma 4.10"""
    global Pi
    init_pts = [
        (a, -a + b + 4*c, -a + b + 4*c, -a + b + 4*c),
        (3*c, b + c, b + c, b + c),
        (2*c, b, b + 2*c, b + 2*c),
        (c, b + c, b + c, b + 3*c),
        (0, b, b, b + 4*c),
        (0, b + 2*c, b + 2*c, b + 2*c),
    ]
    pts = [vec for pt in init_pts for vec in vec_orb4(pt)]
    Pi = Polyhedron(vertices=pts)
    print('Pi =', Pi)

def ray_label4(ray):
    rl = list(ray)
    rl_abs = [abs(x) for x in rl]
    if rl_abs[0] == 1 and sum(rl_abs) == 1:
        return 'A' # sage changes (2,0,0,0) to (1,0,0,0) in ZZ^4
    elif rl_abs[0] == 0:
        return 'D'
    elif sum(rl_abs) == 4:
        return 'C'
    else:
        return 'B'

def cone_label4(cone):
    L = [ray_label4(r) for r in cone.rays()]
    L.sort()
    return ''.join(L)

def compute_cone_orbits(list_of_cones):
    global cone_orbits
    cone_orbits = []
    for cone in list_of_cones:
        cone_orbit = sorted(cone_orb4(cone))
        if cone_orbit not in cone_orbits:
            cone_orbits.append(cone_orbit)
    labels_and_lens = [[cone_label4(orb[0]), len(orb)] for orb in cone_orbits]
    labels_and_lens.sort(key=lambda x: x[0])
    for x in labels_and_lens:
        print(x[0], x[1])

def M6_pts(f):
    """Find pts in M6 corresponding to the rgb and the monomials in f(r,g,b, x,y,z)"""
    def nth_deriv(f, v, n):
        if n == 0:
            return f
        elif n == 1:
            return f.diff(v)
        elif n == 2:
            return f.diff(v).diff(v) / 2
        else:
            raise NumError('wrong power', n)

    rgb = [r1, r2, g1, g2, b1, b2]
    xyz = [x, y, z]
    all_zeros = {r1:0, r2:0, g1:0, g2:0, b1:0, b2:0, x:0, y:0, z:0}
    answer = []
    for i in itertools.product([0,1], repeat=6):
        for j in itertools.product([0,1,2], repeat=3):
            fcopy = copy(f)
            for k in range(6):
                fcopy = nth_deriv(fcopy, rgb[k], i[k])
            for k in range(3):
                fcopy = nth_deriv(fcopy, xyz[k], j[k])
            if fcopy.subs(all_zeros) != 0:
                answer.append(tuple(i))
    return answer

def M6_to_M2(vec6):
    r1, r2, g1, g2, b1, b2 = vec6
    return (r1 + r2 - b1 - b2, g1 + g2 - b1 - b2)

var('x y z r1 r2 g1 g2 b1 b2')        
F = ( (x+r1) * (x+r2) * (y+g1) * (y+g2) * (z+b1) * (z+b2) ).expand()
    
def find_set_A():
    """Find the set of 46 pts of Sec.4.8"""
    global A, A2, Qpts, Q2pts, preimages
    Qpts = [(0,0),
            (1,0), (1,1), (0,1), (-1,0), (-1,-1), (0,-1)]
    Q2pts = Qpts + [
        (2,0), (2,1), (2,2), (1,2), (0,2), (-1,1),
        (-2,0), (-2,-1), (-2,-2), (-1,-2), (0,-2), (1,-1)
    ]
    A2 = M6_pts(F)
    A = [vec for vec in A2 if M6_to_M2(vec) in Qpts]
    preimages = {vec: [a for a in A if M6_to_M2(a) == vec] for vec in Qpts}
    print('The set A contains', len(A), 'points')
    print('Number of preimages of the integral points in Q under A -> Q:')
    for vec in Qpts:
        print(label_Qpts[vec].ljust(2, ' '), ':', len(preimages[vec]))

def triangle_volume(p1, p2, p3):
    """Lattice volume of a triangle <p1, p2, p3> in M2 = ZZ^2"""
    v1, v2, v3 = vector(p1), vector(p2), vector(p3)
    m = matrix([v1 - v3, v2 - v3])
    return abs(m.det())

def find_Phi_vecs():    
    """Find Phi vectors of Prop. 4.16"""
    global Phi_vecs
    vec2triang = dict()
    PointConfiguration.set_engine('internal')
    Qtriangs = PointConfiguration(Qpts).triangulations_list()
    print('Found', len(Qtriangs), 'triangulations of the set of integral points of Q')

    Phi_vecs = set()
    vecs_over_pt = {
        k: [vector(t) for t in preimages[Qpts[k]]] for k in range(7)
    }

    for i, triang in enumerate(Qtriangs):
        print(i+1, end=' ')
        sys.stdout.flush()
        vol = [
            sum(triangle_volume(Qpts[tau[0]], Qpts[tau[1]], Qpts[tau[2]])
                for tau in triang
                if k in tau
                )
            for k in range(7)
        ]
        new_vecs = {
            # This is vector 18*Phi as compared to [BS, Cor.2.6]
            # since [BS, Cor.2.6] divides by (d+1)Vol(Q) = 3*6
            tuple(vol[0] * v0 + vol[1] * v1 + vol[2] * v2 + vol[3] * v3 +
                  vol[4] * v4 + vol[5] * v5 + vol[6] * v6)
            for v0 in vecs_over_pt[0]
            for v1 in vecs_over_pt[1]
            for v2 in vecs_over_pt[2]
            for v3 in vecs_over_pt[3]
            for v4 in vecs_over_pt[4]
            for v5 in vecs_over_pt[5]
            for v6 in vecs_over_pt[6]
        }
        Phi_vecs = Phi_vecs.union(new_vecs)
    print('\nFound', len(Phi_vecs), 'unique Phi_vecs')

def find_fiber_polytope():
    global fiber_poly
    fiber_poly = Polyhedron(vertices=Phi_vecs)
    print('fiber_poly =', fiber_poly)

def N6_to_N4(vec6):
    r1, r2, g1, g2, b1, b2 = vec6
    return (r1+r2+g1+g2+b1+b2, r1-r2, g1-g2, b1-b2)
    
def M4_to_M6(vec4):
    """The dual map to the above map N6 = ZZ^6 -> ZZ^4"""
    d, r, g, b = vec4
    return (d+r, d-r, d+g, d-g, d+b, d-b)
    
def compare_fiber_poly_and_Pi_651():
    vertices_of_fiber_poly = [tuple(v) for v in fiber_poly.vertices_list()]
    vertices_of_shifted_P651 = [
        tuple( vector(M4_to_M6(v)) + vector((9,9,9,9,9,9)) )
        for v in Pi.vertices_list()
    ]
    print('Is fiber_poly a translated copy of Pi(6,5,9)?', 
          set(vertices_of_fiber_poly) == set(vertices_of_shifted_P651) )

def compute_P6_and_Fan6():
    global P, P6, Fan6
    P = Polyhedron(vertices=A)
    P6 = P.minkowski_sum(fiber_poly)
    print('P6 =', P6)
    Fan6 = P6.normal_fan()
    print('Fan6 =', Fan6)
    print('Number of cones of dim 0..6 :')
    for d in [0..Fan6.dim()]:
        print(d, len(Fan6.cones(d)))

def ray_label6(r):
    r_abs = [abs(x) for x in r]
    if sum(r_abs) == 1:
        return 'B'
    if sum(r_abs) == 2:
        if abs(sum(r)) == 2:
            return 'A'
        if abs(sum(r)) == 0:
            return 'D'
    if sum(r_abs) == 3:
        return 'C'
    if sum(r_abs) == 4:
        if r == (-1,-1,0,0,1,1):
            return 'Delta R0'
        if r == (1,1,0,0,-1,-1):
            return 'Delta R3'
        if r == (1,1,-1,-1,0,0):
            return 'Delta G0'
        if r == (-1,-1,1,1,0,0):
            return 'Delta G3'
        if r == (0,0,1,1,-1,-1):
            return 'Delta B0'
        if r == (0,0,-1,-1,1,1):
            return 'Delta B3'
    return 'X'

def cones6_mapping_to_cone4(cone4_rays):
    """Maximal cones in Fan6 mapping to a given maximal cone in Fan4"""
    cone4 = Cone(rays=cone4_rays)
    print('Mapping to', cone_label4(cone4), 'cone with rays\n', cone4_rays, '\n')
    
    num = 0
    for cone in Fan6(6): 
        rays = [tuple(ray) for ray in cone.rays()]
        rays4 = [tuple(N6_to_N4(r))
                 for r in rays if N6_to_N4(r) != (0,0,0,0)]
        rays4sorted = sorted(list(set(rays4))) 
        if rays4sorted == sorted(cone4_rays):
            num += 1
            print(num)
            ans = [[ray_label6(tuple(r)), tuple(r)] for r in rays]
            ans.sort(key=lambda x: x[0] + str(x[1]))
            for a in ans:
                print(a[0], a[1])
            print()
    print(70*'_')

def find_cones6_over_cones4():
    """For a representative of each Gamma-orbit of max cones in Fan4, print the max cones in Fan6 mapping to it"""
    for gen in gens_for_max_degs4:
        cones6_mapping_to_cone4(gen)
        
def rgb_content(monomial):
    return monomial.subs({x:1, y:1, z:1})
    
def compute_min_monomials(height6, verbose=True, rgb_only=False):
    """Show monomials with minimal heights given height6 for r_i, g_i, b_i"""
    global min_mons
    hvec6 = vector(height6)
    preimages = {
        vec: [a for a in A2 if M6_to_M2(a) == vec]
        for vec in Q2pts
    }
    min_mons = dict()
    for k, p in enumerate(Q2pts):
        if k in [1, 7, 11, 15, 19]:
            if verbose:
                print()
        mons_over_p = {
            q: hvec6.dot_product(vector(q))
            for q in preimages[p]
        }
        min_height = min(mons_over_p.values())
        min_mons[p] = [
            q for q in preimages[p] if mons_over_p[q] == min_height
        ]
        if verbose:
            if rgb_only:
                print(p, ':', min_height,
                      [rgb_content(vec2mon(m)) for m in min_mons[p]]
                )
            else:
                print(p, ':', min_height,
                      [vec2mon(m) for m in min_mons[p]]
                )

reps_max_cones = {
    'ABBB': (2, 1, 1, 0, 1, 0),
    'BBBC': (1, -1, 2, 0, 2, 0),
    'BBCD': 0,
    'BCDD': 0,
    'BBDD': 0,
    'CCDDD': 0
}

def vec2mon(vec6):
    """Make a 6-vector into a monomial"""
    v = vec6
    return r1^v[0] * r2^v[1] * g1^v[2] * g2^v[3] * b1^v[4] * b2^v[5] * x^(2-v[0]-v[1]) * y^(2-v[2]-v[3]) * z^(2-v[4]-v[5])

def poly_from_min_heights(height6, pts2):
    """Return a polynomial given by a 6-vector and a list of pts in M2"""
    heights(height6, verbose=False)
    p = 0
    for v in pts2:
        p += sum(vec2mon(u) for u in min_mons[v])
    return p.factor()

# Heights of r_i, g_i, b_i, for reps in common cones        
heights6 = {
    'A': (1,1,0,0,0,0),
    'B': (1,0,0,0,0,0),
    'C': (0,-1,1,0,1,0),
    'D': (1,0,0,0,0,-1),
    'ABBB': (2,1, 2,1, 2,1),
    'BBBC': (3,-1, 3,-1, 3,-1),
    'BBCD': (1,0, 2,-1, 2,-1),
    'BCDD': (4,-2, 4,-2, 7,-5),
    'BBDD': (1,-1, 1,-1, 4,-4),
    'CCDDD': (1,-1, 1,-1, 1,-1),
}

def show_limits_mindegs():
    """Show subdivisions and equation of D_int for std rays"""
    for case in vecs_for_min_degs4:
        cone = Cone([vecs_for_min_degs4[case]])
        show_limit(cone)
        print('_' * 70)
        
def show_limits_maxdegs():
    """Show subdivisions and equation of D_int for std max cones"""
    for gens in gens_for_max_degs4:
        cone = Cone(gens)
        show_limit(cone)
        print('_' * 70)

def show_limit(cone):
    print(cone_label4(cone), 'cone with rays')
    print(cone.rays(), '\n')
    v = list(an_internal_vec(cone))
    vec4 = [v[0]/6, v[1]/2, v[2]/2, v[3]/2] 
    height6 = M4_to_M6(vec4) # M4_to_M6(vec4) = v
    lower_envelope_and_F(height6)
        
def show_limits_reps_all_cones():
    for d in [1..4]:
        print('Representatives of cones of dim', d, '\n')
        list_of_cones = Fan4.cones(d)
        cone_orbits = []
        for cone in list_of_cones:
            cone_orbit = sorted(cone_orb4(cone))
            if cone_orbit not in cone_orbits:
                cone_orbits.append(cone_orbit)
                cone = cone_orbit[0]
                show_limit(cone)
                dummy = input('\nPress ENTER...')
                print('_' * 70)
                
def lower_envelope_and_F(height6):
    """Input: height function on r_i, g_i, b_i.
    Output: list of lists [A_i, inequality] for the lower facets"""
    pts7 = [[vector(height6).dot_product(vector(a))] + list(a) for a in A2]
    def M7_to_M3(p):
        return [p[0]] + list(M6_to_M2(p[1:]))
    pts3 = [M7_to_M3(p) for p in pts7]
    Qpts3 = [p for p in pts3 if tuple(p[1:]) in Qpts]
    max_height = max(p[0] for p in Qpts3)
    # Add points at the top
    conv_hull = Polyhedron(Qpts3 + [[max_height+1] + p[1:] for p in Qpts3])
    ieqs = conv_hull.inequalities()
    lower_ieqs = [ieq for ieq in ieqs if ieq[1] > 0]

    bad_pts = [p for p in pts3 if any(
        [ieq.eval(vector(p)) < 0 for ieq in lower_ieqs])]
    if bad_pts: # this should not happen
        raise ValueError(ieq, 'is negative on', p)
    for ieq in lower_ieqs:
        min_pts3 = [p for p in pts3 if ieq.eval(vector(p)) == 0] # in ZZ + ZZ^2
        min_pts2 = [p[1:] for p in min_pts3] # projections to ZZ^2
        # restrict to Q:
        Qmin_pts2 = [tuple(p) for p in min_pts2 if tuple(p) in Qpts]
        Qi = Polyhedron(Qmin_pts2)
        min_pts7 = [p for p in pts7 if ieq.eval(vector(M7_to_M3(p))) == 0]
        min_pts6 = [p[1:] for p in min_pts7]
        poly = sum(vec2mon(p) for p in min_pts6)
        print('phi(A_i) =',
              ', '.join(sorted([label_Qpts[p] for p in set(Qmin_pts2)])))
        print('F on Y_i =', poly.factor())
        print()
    over0 = [p for p in min_pts6 if M6_to_M2(p) == (0,0)]
    print('over 1:', [vec2mon(p) for p in over0])


def an_internal_vec(cone):
    """Return a vector in the interior of a cone"""
    return sum(ray for ray in cone.rays())

label_Qpts = {
    (0,0): '1',
    (1,0): 'yz', (1,1): 'z', (0,1): 'zx',
    (-1,0): 'x', (-1,-1): 'xy', (0,-1): 'y',
    (2,0): 'y^2z^2', (2,1): 'yz^2', (2,2): 'z^2',
    (1,2): 'z^2x', (0,2): 'z^2x^2', (-1,1): 'zx^2',
    (-2,0): 'x^2', (-2,-1): 'x^2y', (-2,-2): 'x^2y^2',
    (-1,-2): 'xy^2', (0,-2): 'y^2', (1,-1): 'y^2z',
}

